Leveraging Meta-path Contexts for Classification in Heterogeneous Information Networks

A heterogeneous information network (HIN) has as vertices objects of different types and as edges the relations between objects, which are also of various types. We study the problem of classifying objects in HINs. Most existing methods perform poorly when given scarce labeled objects as training sets, and methods that improve classification accuracy under such scenarios are often computationally expensive. To address these problems, we propose ConCH, a graph neural network model. ConCH formulates the classification problem as a multi-task learning problem that combines semi-supervised learning with self-supervised learning to learn from both labeled and unlabeled data. ConCH employs meta-paths, which are sequences of object types that capture semantic relationships between objects. ConCH co-derives object embeddings and context embeddings via graph convolution. It also uses the attention mechanism to fuse such embeddings. We conduct extensive experiments to evaluate the performance of ConCH against other 15 classification methods. Our results show that ConCH is an effective and efficient method for HIN classification.

==> figure/draw_bar.m <==
function [] = draw_bar()
% y = [0.006 0.007 0.987];
% y = [0.418 0.582];
% y = [0.363 0.342 0.295];
% y = [0.9254 0.9177 0.9017 0.8844 0.9250 0.9386;
%      0.9311 0.9242 0.9304 0.9226 0.9412 0.9422;
%      0.9322 0.9259 0.9345 0.9229 0.9353 0.9377;
%      0.9365 0.9307 0.9410 0.9324 0.9408 0.9429];
y = [0.9307 0.9245 0.9112 0.8949 0.9310 0.9429;
     0.9362 0.9291 0.9353 0.9275 0.9453 0.9464;
     0.9370 0.9309 0.9392 0.9278 0.9400 0.9422;
     0.9413 0.9355 0.9448 0.9365 0.9449 0.9470];
% y = [0.5471 0.7822 0.7824 0.8278 0.8779 0.8860;
%      0.5503 0.8497 0.9042 0.8841 0.9062 0.9084;
%      0.5512 0.8722 0.9140 0.8900 0.9161 0.9189;
%      0.5522 0.8760 0.9182 0.9190 0.9192 0.9211];
% y = [0.7369 0.8151 0.8386 0.8635 0.8797 0.8841;
%      0.7449 0.8575 0.8971 0.8843 0.9011 0.9034;
%      0.7470 0.8741 0.9076 0.8862 0.9107 0.9135;
%      0.7476 0.8774 0.9130 0.9151 0.9143 0.9156];
% y = [0.5150 0.5431 0.5429 0.5284 0.5679 0.5646;
%      0.5428 0.6063 0.5897 0.5764 0.6142 0.6107;
%      0.5685 0.6349 0.6305 0.6214 0.6291 0.6335;
%      0.5803 0.6432 0.6458 0.6442 0.6442 0.6475];
% y = [0.6407 0.6557 0.6509 0.6457 0.6517 0.6582;
%      0.6546 0.6711 0.6652 0.6633 0.6742 0.6755;
%      0.6623 0.6925 0.6908 0.6808 0.6884 0.6921;
%      0.6613 0.6951 0.7008 0.6985 0.6961 0.7004];

hFig2 = figure(1);
set(hFig2, 'Position', [100, 100, 380, 320]);
% b = bar([1:1:length(y)],y,0.5);
b = bar(y);
% b.FaceColor = [0 0.4470 0.7410];
ylim([0.85,1]);

% xlim([0 length(y) + 1]);

% name = {'APA';'APAPA';'APCPA'};
% name = {'BRURB';'BRKRB'};
% name = {'MAM';'MDM';'MPM'};
name = {'2';'5';'10';'20'};
set(gca,'xticklabel',name, 'fontsize', 15);
% set(gca, 'YTick', [0:0.5:1])
ylabel('Value')
xlabel('Training set size (%)')
l = legend('ConCH\_nc','ConCH\_rd','ConCH\_su','ConCH\_ft','Conch\_ew','ConCH','Orientation','vertical');
l.NumColumns=2;
l.FontSize=10;
%legend boxoff
% box off;
% grid on;
% ax = gca;
% ax.XGrid = 'on';
% ax.YGrid = 'on';

end



==> figure/draw_bar_time.m <==
function [] = draw_bar_time()
% y = [0.06078233	0.0358289	0.151337238	0.361458796;
% 0.0458737	0.0281669	0.131763134	0.11165;
% 0.053151193	0.0446957	0.066037863	0.128];

y = [0.06078233	0.0358289	0.361458796;
0.0458737	0.0281669	0.11165;
0.053151193	0.0446957	0.128];

hFig2 = figure(2);
set(hFig2, 'Position', [100, 100, 280, 200])
b = bar([1:1:size(y,1)],y,1);
% ylim([0,1]);

%xlim([0 length(y) + 1]);

% name = {'APA';'APAPA';'APCPA'};
% name = {'BRURB';'BRKRB'};
name = {'DBLP';'Yelp';'Freebase'};
set(gca,'xticklabel',name, 'fontsize', 14)
% set(gca, 'YTick', [0:0.5:1])
ylabel('Runtime (sec)')
legend('ConCH','ConCH\_nc','HAN');
%set(gca,'YScale','log');
b(1).FaceColor = [0.3010 0.7450 0.9330];
b(2).FaceColor = 'r';
b(3).FaceColor = [0.4660 0.8740 0.1880];
% b(4).FaceColor = [0.9290 0.6940 0.1250];
% box off;
%grid on;
% ax = gca;
% ax.XGrid = 'on';
% ax.YGrid = 'on';

end



==> figure/draw_parameter.m <==
function [] = draw_parameter()

% Z1 = [0.9439	0.9449	0.9431	0.9434	0.9408];
% Z2 = [0.9128	0.9128	0.917	0.9162	0.912];
% Z3 = [0.6977	0.6955	0.6982	0.6957	0.6952];
% xlabels_arr = {'5','10','15','20','25'};

% Z1 = [0.839	0.9172	0.9435	0.9438	0.9449];
% Z1 = [0.7832	0.9208	0.941	0.9424	0.9439];
% Z2 = [0.7808	0.8824	0.9082	0.911	0.9128];
% Z3 = [0.6597	0.6746	0.6975	0.7018	0.7017];
% xlabels_arr = {'8','16','32','64','128'};

Z1 = [0.9381 0.9363	0.9423	0.9434	0.9449];
Z2 = [0.908	0.912	0.913	0.9177	0.9128];
Z3 = [0.6984	0.6914	0.7017	0.6914	0.6682];
xlabels_arr = {'8','16','32','64','128'};

% Z1 = [0.9447	0.9426	0.9447	0.9442	0.9449];
% Z2 = [0.9124	0.911	0.911	0.9114	0.9128];
% Z3 = [0.7008	0.6982	0.6984	0.7017	0.6955];
% xlabels_arr = {'10^{-4}','10^{-3}','10^{-2}','10^{-1}','10^{0}'};

n = length(xlabels_arr);
lambda2_sub = 1:n;
figure('Position',[100,100,400,300]);
plot(lambda2_sub,Z1,'color',[0, 0.4470, 0.8],'marker','s','LineWidth',3,'MarkerSize',10);
hold on;
plot(lambda2_sub,Z2,'color',[1, 0.3250, 0.0980],'marker','o','LineWidth',3,'MarkerSize',10);
hold on;
plot(lambda2_sub,Z3,'color',[0, 0.6, 0],'marker','*','LineWidth',3,'MarkerSize',10);
hold off;
l = legend('DBLP','Yelp','Freebase','Orientation','vertical');
l.FontSize = 15;
ylabel('Micro-F1');
% xlabel('k');
% xlabel('Output embedding dimensionality');
xlabel('Input context feature dimensionality');
% xlabel('\lambda');
set(gca,'xtick',lambda2_sub,'xticklabels',xlabels_arr);
ylim([0.6,1]);
set(gca,'yTick',[0.6:0.1:1])
set(gca,'FontSize',20);
% set(gca,'FontWeight','bold');
% set(gca,'YLim',[0 1]);
end



==> figure/draw_time.m <==
function [] = draw_time()
% y1 = [0.059325412 0.06078233 0.069751412 0.078735771 0.087594045 0.096596175];
% y2 = [0.035564486 0.0458737 0.048738713 0.05710401 0.066805316 0.073901776];
% y3 = [0.05180201 0.053151193 0.059461623 0.059834672 0.061081156 0.06688505];

y1 = [0.106	0.121	0.141	0.158	0.172];
y2 = [0.036	0.042	0.049	0.061	0.069];
y3 = [0.12	0.133	0.147	0.156	0.168];

x = [5:5:25];
hFig2 = figure(1);
set(hFig2, 'Position', [100, 100, 400, 300])
plot(x,y1,'color','b','marker','s','LineWidth',2.5,'MarkerSize',10);
hold on;
plot(x,y2,'color','k','marker','+','LineWidth',2.5,'MarkerSize',10);
hold on;
plot(x,y3,'color','r','marker','x','LineWidth',2.5,'MarkerSize',10);
hold off;
l = legend('DBLP','Yelp','Freebase','Orientation','Vertical');
l.FontSize = 15;
ylim([0,0.2]);

% xlim([0 length(y) + 1]);

% name = {'5','10','15','20','25','30'};
set(gca,'FontSize', 16)
% set(gca, 'YTick', [0:0.5:1])
ylabel('Runtime (sec)')
xlabel('k')
% box off;
% grid on;
% ax = gca;
% ax.XGrid = 'on';
% ax.YGrid = 'on';

end



==> figure/scripts/bar_chart.py <==
import re
import matplotlib.pyplot as plt
import csv

# plt.switch_backend('agg')
import copy
import random
import matplotlib

data_dict = {'DBLP', 'Yelp', 'Freebase'}

x = dict()
x['DBLP'] = ['APA', 'APAPA', 'APCPA']
x['Yelp'] = ['BRURB', 'BRKRB']
x['Freebase'] = ['MAM', 'MDM', 'MWM']
y = dict()
y['DBLP'] = [0.008, 0.008, 0.983]
y['Yelp'] = [0.21910608, 0.7808939]
y['Freebase'] = [0.5634405, 0.21871641, 0.21784312]

for theme in data_dict:

    plt.figure(figsize=(7, 5), edgecolor='white')
    font = {'size': 13}
    matplotlib.rc('font', **font)

    # plt.grid(color='white', linewidth=2)
    if theme == "Yelp":
        plt.bar(range(len(y[theme])), y[theme],
                tick_label=x[theme], width=0.35)
        plt.xlim(-0.5, 1.5)
    else:
        plt.bar(range(len(y[theme])), y[theme], tick_label=x[theme], width=0.5)
    ax1 = plt.gca()
    ax1.patch.set_facecolor("gray")
    ax1.patch.set_alpha(0.1)
    ax1.spines['top'].set_visible(False)  # 去掉上边框
    ax1.spines['bottom'].set_visible(False)  # 去掉下边框
    ax1.spines['left'].set_visible(False)  # 去掉左边框
    ax1.spines['right'].set_visible(False)  # 去掉右边框
    file_name = theme
    plt.xlabel(theme)
    plt.ylim(0, 0.9)
    plt.grid(axis='y')
    # plt.ylabel('Accuracy')
# plt.xlim(0, 3)
# plt.legend(framealpha=0.5)
# plt.subplots_adjust(left=0.15, right=0.97, top=0.97, bottom=0.1)

plt.savefig(file_name + '.pdf')
plt.show()


==> figure/scripts/case_study.py <==
import re
import matplotlib.pyplot as plt
import csv

# plt.switch_backend('agg')
import copy
import random
import matplotlib

data_dict = {'DBLP'}

x = dict()
x['DBLP'] = [
    # 'A14',
    'Thomas S. Huang',
    # 'A850',
    'James M. Rehg',
    # 'A1132',
    'Xiaoou Tang',
    # 'A3305',
    'Mandar Rahurkar',
    # 'A1014',
    'Xiaofei He',
    # 'A2118',
    'Yihong Gong',
]
x['Yelp'] = ['BRURB', 'BRKRB']
x['Freebase'] = ['MAM', 'MDM', 'MWM']
y = dict()
y['DBLP'] = [0.2321,
             0.2268,
             0.1765,
             0.1467,
             0.1151,
             0.0875,
             ]
y['Yelp'] = [0.21910608, 0.7808939]
y['Freebase'] = [0.5634405, 0.21871641, 0.21784312]

l = dict()
l['DBLP'] = [2, 2, 2, 3, 3, 3]
color_map = {1: 'y', 2: 'tomato', 3: 'deepskyblue'}

for d in l:
    l[d] = [color_map[i] for i in l[d]]

print(l['DBLP'])

for theme in data_dict:

    plt.figure(figsize=(7, 5), edgecolor='white')
    ax = plt.subplot(111)
    font = {'size': 13}
    matplotlib.rc('font', **font)

    # plt.grid(color='white', linewidth=2)
    if theme == "Yelp":
        plt.bar(range(len(y[theme])), y[theme],
                tick_label=x[theme], width=0.35, color=l[theme])
        plt.xlim(-0.5, 1.5)
    else:
        plt.bar(range(len(y[theme])), y[theme],
                tick_label=x[theme], width=0.5, color=l[theme])
    plt.xticks(rotation=30)
    ax1 = plt.gca()
    ax1.patch.set_facecolor("gray")
    ax1.patch.set_alpha(0.1)
    ax1.spines['top'].set_visible(False)  # 去掉上边框
    ax1.spines['bottom'].set_visible(False)  # 去掉下边框
    ax1.spines['left'].set_visible(False)  # 去掉左边框
    ax1.spines['right'].set_visible(False)  # 去掉右边框
    file_name = theme
    # plt.xlabel(theme)
    plt.ylim(0.08, 0.25)
    # plt.grid(axis='y')
    # plt.ylabel('Accuracy')
# plt.xlim(0, 3)
# plt.legend(framealpha=0.5)
# plt.subplots_adjust(left=0.15, right=0.97, top=0.97, bottom=0.1)
plt.tight_layout()
plt.savefig('case' + '.pdf')
plt.show()


==> figure/scripts/plot_results.py <==
import re
import matplotlib.pyplot as plt
import csv

# plt.switch_backend('agg')
import copy
import random
import matplotlib

mks = {'Freebase': 'o', 'DBLP': 'D', 'Yelp': 'X', }
label_dict = {'Output_dims': 'Dimension of output embedding', 'Layers': 'Number of node aggregation layers', 'Edge_dims': 'Dimension of input edge features',
              'Attention_head': 'Number of attention heads'}


theme = ''
color_map = {1: 'seagreen', 2: 'tomato', 3: 'royalblue'}

plt.figure(figsize=(7, 4.5), edgecolor='white')
font = {'size': 20}
matplotlib.rc('font', **font)
dataset = ['DBLP', 'Yelp', 'Freebase']
for id, d in enumerate(dataset):
    with open('head_{}.csv'.format(d), 'r') as csvfile:
        plots = csv.reader(csvfile, delimiter=',')
        i = 0
        for row in plots:
            if i == 0:
                x = []
                theme = row[0]
                for j in range(1, len(row)):
                    x.append(row[j])
                print(x)
            else:
                y = []
                method = row[0]

                for j in range(1, len(row)):
                    y.append(float(row[j]))
                print(y)

            i = i+1
        plt.plot(x, y, linewidth=4,
                 marker=mks[method], markersize=15, color=color_map[id+1])
plt.grid(color='white', linewidth=2)
plt.legend(labels=['DBLP', 'Yelp', 'Freebase'], loc='best')
ax1 = plt.gca()
ax1.patch.set_facecolor("gray")
ax1.patch.set_alpha(0.1)
ax1.spines['top'].set_visible(False)  # 去掉上边框
ax1.spines['bottom'].set_visible(False)  # 去掉下边框
ax1.spines['left'].set_visible(False)  # 去掉左边框
ax1.spines['right'].set_visible(False)  # 去掉右边框
file_name = theme
# plt.xlabel(label_dict[theme])
plt.ylabel('Micro-F1')
# print(plt.xlim())
plt.xlim(0, 4)
plt.ylim(0, 1)
ax1.set_yticks([0,0.5,1])
# For number, use the following
# plt.ylim(0, 1.1)
# plt.legend(framealpha=0.5)
# plt.subplots_adjust(left=0.15, right=0.97, top=0.97, bottom=0.1)

plt.savefig(file_name + '.pdf')
plt.show()

